Measurement of Muon Antineutrino Quasi-Elastic Scattering on a Hydrocarbon Target at E_{\nu} ~ 3.5 GeV

We have isolated muon anti-neutrino charged-current quasi-elastic interactions occurring in the segmented scintillator tracking region of the MINERvA detector running in the NuMI neutrino beam at Fermilab. We measure the flux-averaged differential cross-section, d{\sigma}/dQ^2, and compare to several theoretical models of quasi-elastic scattering. Good agreement is obtained with a model where the nucleon axial mass, M_A, is set to 0.99 GeV/c^2 but the nucleon vector form factors are modified to account for the observed enhancement, relative to the free nucleon case, of the cross-section for the exchange of transversely polarized photons in electron-nucleus scattering. Our data at higher Q^2 favor this interpretation over an alternative in which the axial mass is increased.

==> anc/nu-nubar-correlations.csv <==
Mode / Q^2 (GeV^2) Bin , Antinu / 0.0 - 0.025 ,Antinu / 0.025 - 0.05 , Antinu / 0.05 - 0.1 , Antinu / 0.1 - 0.2 , Antinu / 0.2 - 0.4 , Antinu / 0.4 - 0.8 ,Antinu / 0.8 - 1.2 ,Antinu / 1.2 - 2.0  ,Nu / 0.0 - 0.025  ,Nu / 0.025 - 0.05  ,Nu / 0.05 - 0.1  ,Nu / 0.1 - 0.2,Nu / 0.2 - 0.4  ,Nu / 0.4 - 0.8  ,Nu / 0.8 - 1.2  ,Nu / 1.2 - 2.0  
Antinu / 0.0 - 0.025  ,1,0.884,0.911,0.901,0.828,0.7,0.362,0.297,0.433,0.427,0.439,0.433,0.41,0.326,0.195,0.129
Antinu / 0.025 - 0.05  ,,1,0.913,0.904,0.82,0.675,0.343,0.278,0.428,0.429,0.438,0.439,0.403,0.3,0.155,0.089
Antinu / 0.05 - 0.1  ,,,1,0.942,0.875,0.726,0.353,0.319,0.422,0.421,0.445,0.438,0.412,0.308,0.161,0.095
Antinu / 0.1 - 0.2,,,,1,0.933,0.825,0.431,0.413,0.384,0.394,0.414,0.42,0.419,0.369,0.229,0.184
Antinu / 0.2 - 0.4  ,,,,,1,0.916,0.541,0.566,0.324,0.337,0.371,0.374,0.419,0.42,0.319,0.298
Antinu / 0.4 - 0.8  ,,,,,,1,0.643,0.653,0.223,0.243,0.268,0.286,0.376,0.509,0.453,0.471
Antinu / 0.8 - 1.2  ,,,,,,,1,0.752,0.055,0.073,0.08,0.1,0.194,0.335,0.302,0.343
Antinu / 1.2 - 2.0  ,,,,,,,,1,0.009,0.022,0.035,0.047,0.134,0.266,0.21,0.259
Nu / 0.0 - 0.025  ,,,,,,,,,1,0.869,0.882,0.873,0.832,0.69,0.415,0.327
Nu / 0.025 - 0.05  ,,,,,,,,,,1,0.905,0.917,0.882,0.727,0.457,0.357
Nu / 0.05 - 0.1  ,,,,,,,,,,,1,0.945,0.928,0.751,0.455,0.356
Nu / 0.1 - 0.2,,,,,,,,,,,,1,0.946,0.788,0.481,0.385
Nu / 0.2 - 0.4  ,,,,,,,,,,,,,1,0.865,0.6,0.514
Nu / 0.4 - 0.8  ,,,,,,,,,,,,,,1,0.756,0.741
Nu / 0.8 - 1.2  ,,,,,,,,,,,,,,,1,0.888
Nu / 1.2 - 2.0  ,,,,,,,,,,,,,,,,1
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,





,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,

==> anc/nubar-crossSection.csv <==
Q^2 (GeV^2) Bins , 0.0 - 0.025 , 0.025 - 0.05 , 0.05 - 0.1 , 0.1 - 0.2 , 0.2 - 0.4 , 0.4 - 0.8 , 0.8 - 1.2 , 1.2 - 2.0  
Cross-section in bin  (10^{-38}\mathrm{cm}^2/\mathrm{GeV}^2/proton)  ,0.813,1.061,1.185,1.096,0.777,0.34,0.123,0.041
Total uncertainty in cross-section in bin,0.108,0.142,0.154,0.137,0.103,0.051,0.026,0.011
,,,,,,,,
,Correlation Matrix, , , , , , , 
0.0 - 0.025  ,1,0.884,0.911,0.901,0.828,0.7,0.362,0.297
0.025 - 0.05  ,  ,1,0.913,0.904,0.82,0.675,0.343,0.278
0.05 - 0.1  ,  ,  ,1,0.942,0.875,0.726,0.353,0.319
0.1 - 0.2  ,  ,  ,  ,1,0.933,0.825,0.431,0.413
0.2 - 0.4  ,  ,  ,  ,  ,1,0.916,0.541,0.566
0.4 - 0.8  ,  ,  ,  ,  ,  ,1,0.643,0.653
0.8 - 1.2  ,  ,  ,  ,  ,  ,  ,1,0.752
1.2 - 2.0  ,  ,  ,  ,  ,  ,  ,  ,1
,,,,,,,,
,,,,,,,,
Shape: % of Cross-section in bin ,3.45,4.5,10.05,18.59,26.38,23.11,8.35,5.57
Uncertainty in % of Cross-section in Bin,0.27,0.36,0.69,0.93,0.83,1.15,1.3,1.11
,,,,,,,,
,Cross-Section Shape Correlation Matrix,,,,,,,
0.0 - 0.025  ,1,0.675,0.722,0.672,0.221,-0.464,-0.44,-0.577
0.025 - 0.05  ,  ,1,0.742,0.716,0.241,-0.517,-0.45,-0.585
0.05 - 0.1  ,  ,  ,1,0.779,0.347,-0.543,-0.562,-0.635
0.1 - 0.2  ,  ,  ,  ,1,0.386,-0.434,-0.627,-0.671
0.2 - 0.4  ,  ,  ,  ,  ,1,-0.051,-0.571,-0.375
0.4 - 0.8  ,  ,  ,  ,  ,  ,1,0.08,0.186
0.8 - 1.2  ,  ,  ,  ,  ,  ,  ,1,0.568
1.2 - 2.0  ,  ,  ,  ,  ,  ,  ,  ,1


==> anc/nubar-flux.csv <==
E_\nu in Bin ,\bar\nu_\mu Flux (neutrinos/cm^2/POT (\times 10^{-8}) 
1.5 - 2,0.281
2 - 2.5,0.368
2.5 - 3,0.444
3 - 3.5,0.448
3.5 - 4,0.349
4 - 4.5,0.205
4.5 - 5,0.106
5 – 5.5,0.061
5.5 - 6,0.038
6 - 6.5,0.029
6.5 - 7,0.022
7 - 7.5,0.018
7.5 - 8,0.016
8 - 8.5,0.013
8.5 - 9,0.012
9 - 9.5,0.01
9.5 – 10,0.009

